Presenting Static Friction Sensation at Stick-slip Transition using Pseudo-haptic Effect

Previous studies have aimed at creating a simple hardware implementation of surface friction display. In this study, we propose a new method for presenting static frictional sensation using the pseudo-haptic effect as a first attempt, which is the simplest implementation of presenting static friction sensation. We focus on the stick-slip phenomenon while users explore surfaces with an input device, such as a stylus. During the stick phase, we present users with pseudo-haptic feedback that represents static friction on the surface. In our method, users watch a virtual contact point become stuck at the contact point on screen while users freely move the input device. We hypothesize that the perceived probability and intensity of static friction sensation can be controlled by changing the static friction coefficient as a visual parameter. User studies were conducted, and results show the threshold value over which users felt the pseudo-haptic static friction sensation at 90% probability. The results also show that the perceived intensity of the sensation changed with respect to the static friction coefficient. The maximum intensity change was 23%. These results confirm the hypothesis and show that our method is a promising option for presenting static friction sensation.

==> eps_convert.sh <==
for file in `\find ./figures -maxdepth 1 -type f`; do
    # TODO
    echo $file
    epstopdf $file
    pdftops -eps ${file/eps/pdf}
done


==> eps_convert2.sh <==
for file in `\find ./pictures -maxdepth 1 -type f`; do
    # TODO
    echo $file
    convert $file ${file/eps/gif}
    convert ${file/eps/gif} $file

done

